One-loop matching of QCD currents to power-suppressed two-jet operators

We compute the matching of QCD quark-antiquark currents onto the set of the two-particle and three-particle two-jet operators in soft-collinear effective theory (SCET) at next-to-leading order (NLO) in the perturbative QCD series, including for the first time operators up to second order in the power expansion in the transverse momentum over energy. These results contribute to the ongoing programme of computing power corrections and summing power-suppressed logarithmically enhanced terms for event shapes in the two-jet region and deep-inelastic scattering in the Bjorken-$x\to 1$ limit. The three-particle operators depend on the partonic momentum fractions of two partons moving into the same direction. When one of the momentum fractions approaches zero, the coefficient functions are shown to satisfy endpoint factorization relations, which allow for a consistent cancellation of endpoint singularities among various terms in the complete factorization formula for power corrections.

==> anc/Supplemental_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    196472,       5684]
NotebookOptionsPosition[    185632,       5492]
NotebookOutlinePosition[    186039,       5508]
CellTagsIndexPosition[    185996,       5505]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
One-loop matching of QCD currents to power-suppressed two-jet operators\
\>", "Title",
 CellChangeTimes->{{3.990672929652851*^9, 3.990672935088541*^9}, {
  3.9913070529664345`*^9, 
  3.991307059878929*^9}},ExpressionUUID->"48fb11c4-769f-db47-a56c-\
26bc809ed9d9"],

Cell["Martin Beneke, Aleksey V. Rusov, and Michel Stillger", "Subtitle",
 CellChangeTimes->{{3.9906729533442116`*^9, 3.990672955231865*^9}, {
  3.9906729879186573`*^9, 
  3.9906730100146427`*^9}},ExpressionUUID->"36f4d64b-a8cf-2941-aafe-\
e689c91f9cc7"],

Cell["\<\
In this supplemental material, the full anomalous dimension matrices for the \
(A0,B2)-type operators and the (A1,B1)-type operators are given.\
\>", "Text",
 CellChangeTimes->{{3.990673037999258*^9, 3.9906730407733994`*^9}, {
  3.9906730720111485`*^9, 
  3.99067315454694*^9}},ExpressionUUID->"80cb9160-06a8-224f-9191-\
405b08ff4555"],

Cell[CellGroupData[{

Cell["Vector current", "Chapter",
 CellChangeTimes->{{3.9906854755887814`*^9, 
  3.990685478131628*^9}},ExpressionUUID->"b52daae2-f4da-674d-b05b-\
1eac26917fa3"],

Cell[CellGroupData[{

Cell["(A0,B2)-type operators", "Section",
 CellChangeTimes->{{3.990673164300085*^9, 3.990673173978405*^9}, {
  3.990674548406416*^9, 
  3.990674548519966*^9}},ExpressionUUID->"0d664510-2fb0-7246-bb91-\
25fd12eae01c"],

Cell[TextData[{
 "The anomalous dimension matrix ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"A0", ",", "B2"}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"A0", ",", "B2"}], ")"}]}]], TraditionalForm]],ExpressionUUID->
  "8a0b9376-6774-254a-9474-bfe9fa972d0f"],
 " of the (A0,B2)-type operators can be split in four blocks, see eq. (4.14). \
We find for the three non-vanishing blocks"
}], "Text",
 CellChangeTimes->{{3.990673184062704*^9, 3.9906732760575905`*^9}, {
  3.9906733430661697`*^9, 3.9906733519432144`*^9}, {3.990673528463331*^9, 
  3.9906735359030876`*^9}, {3.9913864691748257`*^9, 
  3.9913864692546425`*^9}},ExpressionUUID->"dc52244f-4873-4c4f-9a72-\
2ade8710f2af"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"\[PartialD]", 
     RowBox[{"[", "\[ScriptCapitalA]\[Chi]", "]"}]}], ",", 
    RowBox[{"\[PartialD]", 
     RowBox[{"[", "\[ScriptCapitalA]\[Chi]", "]"}]}]}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"eaebef25-5aec-e449-99fc-a2504a0a0b0c"]], \
"Subsubsection",
 CellChangeTimes->{{3.990673568026684*^9, 
  3.9906736240391464`*^9}},ExpressionUUID->"afa38b71-3cb9-9a4c-b3e1-\
96ed2ac0ba91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882588298874664`*^9, 3.9882588438679047`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7ca888ad-f6ae-0b4d-b29a-6e1b3008fb10"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.98825886499395*^9, 3.988258881373377*^9}, {
  3.990674157128187*^9, 3.9906741649774075`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f66762b9-9bae-324f-b73f-fa8f7caeb84d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882589426365223`*^9, 3.9882589521848354`*^9}, {
  3.990674194579361*^9, 3.990674194659498*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"aeef357a-0262-0e41-b97d-b426ae4b3dbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
      RowBox[{"x", " ", "y"}]], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", "-", "y"}], "]"}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882589796399784`*^9, 3.988258987958683*^9}, {
  3.9906742047776413`*^9, 3.9906742049701366`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e22d9317-b98c-f241-94b2-cefe648aa611"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882589625147038`*^9, 3.9882589716569653`*^9}, {
  3.990674200241827*^9, 3.9906742003547897`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"64a7c32e-62d0-1248-ba48-1176673fbb15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882589984041843`*^9, 3.988258999093521*^9}, {
  3.990674208688818*^9, 3.9906742097502327`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9c6c634c-db46-a649-b6a8-8d77238daad5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988258893456867*^9, 3.9882589290672684`*^9}, {
  3.9906741725574913`*^9, 3.9906741821233845`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0fc27935-6fae-ed47-ada3-369c4a12aeec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988258905654709*^9, 3.988258914756668*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3c47afda-ee13-8f46-a066-a12ca6db98e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellLabel->"In[12]:=",ExpressionUUID->"170e118c-821d-d648-a66c-3821cf2518eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882590099148407`*^9, 3.988259020340349*^9}, {
  3.990674232979151*^9, 3.9906742330604134`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7c02c568-faba-8f41-a6b9-a58afbcfaf71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882590300981865`*^9, 3.9882590390898075`*^9}, {
  3.99067423660211*^9, 3.9906742497913437`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b7a7f88f-629b-0f42-8db8-aae5478fa52f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
      RowBox[{"x", " ", "y"}]], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", "-", "y"}], "]"}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259046593458*^9, 3.988259055421295*^9}, {
  3.9906742458977604`*^9, 3.9906742460954876`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9dc7dd9a-d965-664e-823c-c2900da21564"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", 
     RowBox[{"\[PartialD]", "\[Chi]"}]}], ",", 
    RowBox[{"\[ScriptCapitalA]", 
     RowBox[{"\[PartialD]", "\[Chi]"}]}]}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"41358ff7-4651-324f-960b-3d1769dd4bee"]], \
"Subsubsection",
 CellChangeTimes->{{3.990673568026684*^9, 
  3.9906736004622593`*^9}},ExpressionUUID->"cd588ba6-c05a-9841-85ab-\
21c8870c0dd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"1", "-", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", 
            RowBox[{"2", " ", "y"}], "-", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202111392229*^9, 3.9882021230959473`*^9}, {
   3.990673919720196*^9, 3.9906739210236473`*^9}, {3.990673991747631*^9, 
   3.9906739919528713`*^9}, 
   3.991386676041237*^9},ExpressionUUID->"4c4d8c08-5e3d-9e4e-9cc1-\
55d02515bb70"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882021492856293`*^9, 3.988202169835886*^9}, {
  3.990673996125849*^9, 3.990674000911268*^9}, {3.990674078267126*^9, 
  3.9906740803104115`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"4c96f29b-c287-984c-ab6f-c42f5e010c6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202181274233*^9, 3.9882021902237167`*^9}, {
  3.9906740103212547`*^9, 3.9906740104165993`*^9}, {3.9913863959679565`*^9, 
  3.991386396893421*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"aa517a3e-b635-4c40-a290-b239ba1ef9c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}], 
     "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882023186855316`*^9, 3.988202337715769*^9}, {
  3.990674037495018*^9, 3.990674037623337*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b8b62472-fbf1-ae40-a4d0-ccfca6ecaa75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "3"], "-", 
            RowBox[{"2", " ", "x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}]]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202359207512*^9, 3.9882023748356514`*^9}, 
   3.9913867189699535`*^9},ExpressionUUID->"f1200c50-b5e7-3d4d-bdac-\
ba6d41b0a34e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202323447542*^9, 3.988202352913925*^9}, {
   3.990674042324291*^9, 3.990674042436844*^9}, 
   3.9913867387637596`*^9},ExpressionUUID->"9afa8b5f-bf45-4b4c-a999-\
a28245c83e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "x"}], ")"}], " ", "y"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", "y"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "x"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "x"}], ")"}], " ", "y"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202389694992*^9, 3.988202396172289*^9}, {
  3.9913867538038445`*^9, 
  3.9913867542193623`*^9}},ExpressionUUID->"6fd5680e-fb93-3d4a-b206-\
1ebb506f591d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}], 
     "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x"}], "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "x"}], "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202213514969*^9, 3.988202225343014*^9}, {
  3.9906740155143433`*^9, 3.9906740181727753`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1b68c1e6-7c63-cc4f-b77d-b7a32aad2189"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "3"]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y", "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882022694632435`*^9, 3.9882022788387203`*^9}, {
  3.990674025973404*^9, 3.9906740261494293`*^9}, {3.9913867743277817`*^9, 
  3.9913867785886707`*^9}},ExpressionUUID->"274064ad-60f3-b546-b4eb-\
95075eb78d8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "3"], "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882022388262386`*^9, 3.9882022483152523`*^9}, {
   3.990674023095436*^9, 3.9906740232962475`*^9}, 
   3.9913867976114864`*^9},ExpressionUUID->"f2a864a3-79d9-a84b-b4cc-\
947c998b5fbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["x", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "y"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "y"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x"}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "y"}], ")"}]}], "+", "y", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"3", " ", "y"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "y"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202292352251*^9, 3.988202303031328*^9}, {
   3.9906740295253506`*^9, 3.9906740296745205`*^9}, 
   3.991386815319536*^9},ExpressionUUID->"cd866de0-eb64-d54a-b9d1-\
54a91e90751f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"2", " ", "y"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"]}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}], 
     "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "x"}], "+", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"1", "-", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", "y"}], "-", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202411164057*^9, 3.9882024412156315`*^9}, {
   3.990674057932585*^9, 3.9906740580241737`*^9}, 
   3.991386829934*^9},ExpressionUUID->"07c0d54c-4cea-3146-836a-0214d93b3a48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202418333765*^9, 3.9882024556011715`*^9}, {
  3.9906740626633587`*^9, 3.9906740627597866`*^9}, {3.9906741381011143`*^9, 
  3.990674139839325*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1668c380-8ddd-b14c-8c71-7dbfa1a1ce7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"3", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "y"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202424977354*^9, 3.9882024252505817`*^9}, {
  3.9882024655652485`*^9, 3.9882024691515102`*^9}, {3.991386842559265*^9, 
  3.991386843829317*^9}},ExpressionUUID->"76bf1dcd-642d-e741-a772-\
5d8e2983bf75"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", 
     RowBox[{"\[PartialD]", "\[Chi]"}]}], ",", 
    RowBox[{"\[PartialD]", 
     RowBox[{"[", "\[ScriptCapitalA]\[Chi]", "]"}]}]}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8257d9f0-97f6-da4a-902d-3962d569f061"]], \
"Subsubsection",
 CellChangeTimes->{{3.990673568026684*^9, 3.9906736004622593`*^9}, {
  3.99067363143005*^9, 
  3.990673633977701*^9}},ExpressionUUID->"01bc9374-6142-894a-aa57-\
a7742ec9dccf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259101027622*^9, 3.988259112905485*^9}, {
  3.9906742632630596`*^9, 3.9906742633920345`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"ce4aeb93-9f34-3a43-b5f2-272b17a5515d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882591216166153`*^9, 3.988259133020651*^9}, {
  3.990674269372509*^9, 3.9906742902535305`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"2c6d06cd-fa0d-1341-a583-8021af0eabfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", "x"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882591416677055`*^9, 3.98825915123831*^9}, {
  3.9906742789858875`*^9, 3.990674283524481*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"3b8230d7-9c66-3741-9111-647ea3bd9685"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
       RowBox[{"2", " ", "x", " ", "y"}]]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259268895233*^9, 3.988259275285633*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"850fd1a9-5ff4-d647-94dc-d46e3c23f3c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x", "+", 
            SuperscriptBox["x", "2"], "-", 
            SuperscriptBox["x", "3"]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"2", " ", "x"}], "-", 
          RowBox[{"2", " ", "x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "x"}], "+", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259290113533*^9, 3.988259307058855*^9}, {
  3.990674337192009*^9, 3.9906743372716236`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"3b1f1db5-cbb6-6a4b-9e95-e46088bd61b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "x", "+", 
             RowBox[{"2", " ", "y"}]}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"x", " ", "y"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259287240507*^9, 3.988259297393652*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1d82f7c7-528d-634d-b266-0cbf6acc0da1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "y"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "x"}], ")"}], " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "x"}], ")"}], " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259316475918*^9, 3.9882593244036465`*^9}, {
  3.990674341038521*^9, 3.9906743411684437`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"23364a70-2bd7-bc46-b9bb-f03b4e5c575d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x"}], "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["x", "y"]}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259191512514*^9, 3.9882591985224056`*^9}, {
  3.990674294762106*^9, 3.990674294858639*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"ade2c44c-4c3a-7c4a-8028-4520135ec393"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "y"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "3"]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"2", " ", "x"}], "-", 
          RowBox[{"2", " ", "x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y", "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882592256686535`*^9, 3.9882592337435684`*^9}, {
  3.9906743034235096`*^9, 3.9906743092780743`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e71c4984-adb3-6148-8cf8-756b715b70d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}], "+", 
            RowBox[{"2", " ", "x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", "y"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "y", "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "y"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}]}], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "y", "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259209448839*^9, 3.9882592171475315`*^9}, {
  3.990674298893465*^9, 3.990674299074215*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"25f8937c-e9b5-264b-b44e-d6cabc1aa61c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "y"}], ")"}]}], "-", 
            RowBox[{"2", " ", "y"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "y"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "y"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "y"}], ")"}]}], "+", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
            RowBox[{"2", " ", "y"}], "-", 
            RowBox[{"5", " ", "x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "y"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "y"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "y"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "y"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "y"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259246418545*^9, 3.9882592535034447`*^9}, {
  3.9906743125492516`*^9, 3.9906743151458683`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"a01cfe69-319b-9842-af89-45f2aa380149"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"5", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "y"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["1", "x"], "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "y"]}], ")"}]}], "+", 
           FractionBox["1", "y"]}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{"2", " ", "x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "y"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "y"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882593394036293`*^9, 3.9882593612078323`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"055ac5e0-68d5-d44a-9d55-e28a739c3f07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882593441756744`*^9, 3.988259373289942*^9}, {
  3.990674392603121*^9, 3.990674395973877*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"08acca45-7ded-0047-991f-6210795d8ee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "y"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882593511851807`*^9, 3.988259351765053*^9}, {
  3.9882593824803753`*^9, 3.9882593871040096`*^9}, {3.990674399876402*^9, 
  3.990674399933317*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"86309e52-d156-bd45-aa23-19b20c937f02"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["(A1,B1)-type operators", "Section",
 CellChangeTimes->{{3.990673164300085*^9, 3.990673179100834*^9}, {
  3.990674420650879*^9, 
  3.990674420736517*^9}},ExpressionUUID->"d7c57752-4729-8941-a03b-\
dc23a4cce189"],

Cell[TextData[{
 "The anomalous dimension matrix ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", 
    RowBox[{"\[ScriptCapitalA]\[Chi]", ",", "\[ScriptCapitalA]\[Chi]"}]], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d2a889aa-4a8c-bf40-9497-ea853ced1074"],
 " of the (A1,B1)-type operators has the entries"
}], "Text",
 CellChangeTimes->{{3.9906733182502956`*^9, 
  3.9906733719714375`*^9}},ExpressionUUID->"4105880a-3f27-4d46-ac55-\
a58fb9c653f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         FractionBox[
          RowBox[{"\[Theta]", "[", 
           RowBox[{"y", "-", "x"}], "]"}], 
          RowBox[{"y", "-", "x"}]], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.98827745709367*^9, 3.9882774718244076`*^9}, {
  3.99067346860071*^9, 3.9906734755287933`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e06cc86a-e083-f746-83a5-c23888130ea4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882774821884575`*^9, 3.9882774982248573`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"3df98921-a22d-1844-83f9-766dd8e7ad89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882775969086056`*^9, 3.9882776029154167`*^9}, {
  3.9913693395774517`*^9, 3.991369360763996*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9719128f-2d80-6744-b05d-4d051094d1a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
      RowBox[{"x", " ", "y"}]], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         FractionBox[
          RowBox[{"\[Theta]", "[", 
           RowBox[{"y", "-", "x"}], "]"}], 
          RowBox[{"y", "-", "x"}]], "]"}], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", "-", "y"}], "]"}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988277621422697*^9, 3.988277629326721*^9}, 
   3.9906734856627083`*^9, {3.991369368537525*^9, 3.9913693687220592`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"a9ada668-7c01-bb4c-9737-a6e641b2a4ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882776096494923`*^9, 3.98827763614299*^9}, {
  3.9913693427581806`*^9, 3.991369366195347*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b344d1b3-3467-5647-a3bf-88bca5029116"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988277512965725*^9, 3.9882775131761246`*^9}, {
  3.9882775780392056`*^9, 3.988277586904867*^9}, {3.991369328389221*^9, 
  3.9913693316243305`*^9}, {3.991369419730299*^9, 3.991369420002468*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"0b40e396-edbb-c145-a15e-622124b5380b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         FractionBox[
          RowBox[{"\[Theta]", "[", 
           RowBox[{"y", "-", "x"}], "]"}], 
          RowBox[{"y", "-", "x"}]], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988277561351122*^9, 3.98827757289526*^9}, 
   3.9906734822072353`*^9, {3.991369335531555*^9, 3.9913693357067623`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"e307d629-5730-924e-9d89-ff2f2c50f44c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellLabel->"In[60]:=",ExpressionUUID->"dd28c66f-31c2-234b-ac46-206386ffe190"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882776475336437`*^9, 3.988277668929365*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ab484868-11d7-0d49-b84f-540d26deae3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882776580919533`*^9, 3.9882776826260376`*^9}, 
   3.99136937292819*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"14242661-bd9a-9248-93b9-700c1e4a9957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882776549271564`*^9, 3.9882776782275352`*^9}, 
   3.991369371734644*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"d4ac23ec-a0b5-a340-8be6-e52b375bbd43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
      RowBox[{"x", " ", "y"}]], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         FractionBox[
          RowBox[{"\[Theta]", "[", 
           RowBox[{"y", "-", "x"}], "]"}], 
          RowBox[{"y", "-", "x"}]], "]"}], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", "-", "y"}], "]"}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988277660507162*^9, 3.9882776908590164`*^9}, 
   3.990673488506027*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"9ca786ea-68d7-d349-8f0a-8141947b9a25"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar current", "Chapter",
 CellChangeTimes->{{3.9906854885256443`*^9, 
  3.990685492117029*^9}},ExpressionUUID->"0ce22061-38b1-2c47-9f3c-\
84da032c8087"],

Cell[CellGroupData[{

Cell["(A0,B2)-type operators", "Section",
 CellChangeTimes->{{3.990673164300085*^9, 3.990673173978405*^9}, {
  3.990674548406416*^9, 
  3.990674548519966*^9}},ExpressionUUID->"514d3f3a-c351-1943-95cc-\
11f867bc7d1a"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"\[PartialD]", 
     RowBox[{"[", "\[ScriptCapitalA]\[Chi]", "]"}]}], ",", 
    RowBox[{"\[PartialD]", 
     RowBox[{"[", "\[ScriptCapitalA]\[Chi]", "]"}]}]}]], 
  TraditionalForm]],ExpressionUUID->"ad911e49-c928-9448-8650-c40768df3392"]], \
"Subsubsection",
 CellChangeTimes->{{3.990673568026684*^9, 
  3.9906736240391464`*^9}},ExpressionUUID->"0594d8a3-512b-6b44-aaef-\
83bbd2c6f952"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882588298874664`*^9, 3.9882588438679047`*^9}, 
   3.9897506231822166`*^9, 3.989750660752146*^9, {3.991387023270151*^9, 
   3.9913870234896126`*^9}},ExpressionUUID->"89bd3640-d582-c64c-9f1d-\
748c82a052c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988258905654709*^9, 3.988258914756668*^9}, {
   3.9897506321708183`*^9, 3.989750635568842*^9}, 3.989750666303358*^9, 
   3.9913870329533157`*^9},ExpressionUUID->"9dab3649-10c3-8546-afd1-\
6bcc609366c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882589426365223`*^9, 3.9882589521848354`*^9}, {
   3.9897506394468746`*^9, 3.9897506419533367`*^9}, 3.989750673670044*^9, 
   3.991387034383827*^9},ExpressionUUID->"a585d916-1dba-e440-8f21-\
d00eefd255bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]d\[ScriptCapitalA]\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
      RowBox[{"x", " ", "y"}]], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", "-", "y"}], "]"}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882589625147038`*^9, 3.9882589716569653`*^9}, {
   3.989750646537485*^9, 3.9897506491650295`*^9}, 3.9897506813489857`*^9, 
   3.9913870358516006`*^9},ExpressionUUID->"d48a6495-2dbf-3147-95a5-\
0c4d56343321"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", 
     RowBox[{"\[PartialD]", "\[Chi]"}]}], ",", 
    RowBox[{"\[ScriptCapitalA]", 
     RowBox[{"\[PartialD]", "\[Chi]"}]}]}]], 
  TraditionalForm]],ExpressionUUID->"9e452fee-43d0-6444-a732-8d24b9450369"]], \
"Subsubsection",
 CellChangeTimes->{{3.990673568026684*^9, 
  3.9906736004622593`*^9}},ExpressionUUID->"7f2ac744-6836-a54f-9651-\
b2e3d1a663a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"1", "-", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", 
            RowBox[{"2", " ", "y"}], "-", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202111392229*^9, 3.9882021230959473`*^9}, {
   3.989750511800762*^9, 3.989750537892969*^9}, {3.991386914494795*^9, 
   3.991386916090391*^9}, 
   3.9913870391334248`*^9},ExpressionUUID->"1ff099b1-1c37-bb49-87b5-\
b32a39b6d874"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882021492856293`*^9, 3.988202169835886*^9}, {
   3.989750530201002*^9, 3.989750552382305*^9}, {3.991307122436735*^9, 
   3.9913071234779625`*^9}, 
   3.9913870407720776`*^9},ExpressionUUID->"687208ba-83c3-5148-8fe6-\
35530a1073c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"2", " ", "y"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"2", " ", "y"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"]}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}], 
     "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "x"}], "+", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"1", "-", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", "y"}], "-", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988202181274233*^9, 3.9882021902237167`*^9}, {
   3.9897505556775017`*^9, 3.989750565869854*^9}, {3.9913869291589375`*^9, 
   3.9913869309862995`*^9}, 
   3.9913870422439156`*^9},ExpressionUUID->"2efb6019-a955-0f4f-a637-\
86b0191865c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]\[ScriptCapitalA]d\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"3", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "y"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], "y"]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882022388262386`*^9, 3.9882022483152523`*^9}, {
   3.989750573809412*^9, 3.9897505944416885`*^9}, {3.9913869530833416`*^9, 
   3.991386954164404*^9}, 
   3.991387044480301*^9},ExpressionUUID->"7f867631-2456-3649-8aac-\
b88dd8f0c0fd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", 
     RowBox[{"\[PartialD]", "\[Chi]"}]}], ",", 
    RowBox[{"\[PartialD]", 
     RowBox[{"[", "\[ScriptCapitalA]\[Chi]", "]"}]}]}]], 
  TraditionalForm]],ExpressionUUID->"a730bd5e-9d1b-5a49-ae59-fee3f7a8dbbe"]], \
"Subsubsection",
 CellChangeTimes->{{3.990673568026684*^9, 3.9906736004622593`*^9}, {
  3.99067363143005*^9, 
  3.990673633977701*^9}},ExpressionUUID->"2e8176ef-8bdf-3f41-9bfc-\
fecbf1efec10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259101027622*^9, 3.988259112905485*^9}, {
   3.989750716742275*^9, 3.9897507193342075`*^9}, 3.9897507517473297`*^9, 
   3.9913870488946304`*^9},ExpressionUUID->"44869dd7-a609-0f4f-9892-\
3d30d96d3428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", "x"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882591416677055`*^9, 3.98825915123831*^9}, {
   3.9897507218802986`*^9, 3.989750725851839*^9}, 3.989750759096695*^9, 
   3.991387050175703*^9},ExpressionUUID->"7d602a41-ca88-a948-8009-\
ec2470bd2d92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"5", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "y"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["1", "x"], "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "y"]}], ")"}]}], "+", 
           FractionBox["1", "y"]}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{"2", " ", "x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "x"}], ")"}], " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "y"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "y"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259191512514*^9, 3.9882591985224056`*^9}, {
   3.9897507288688946`*^9, 3.989750729123251*^9}, 3.9897507667162876`*^9, 
   3.991387051828415*^9},ExpressionUUID->"0553bbb0-6681-6946-adff-\
a02bb54d9366"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]d\[Chi]d\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "y"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988259209448839*^9, 3.9882592171475315`*^9}, {
   3.9897507343807716`*^9, 3.989750737440441*^9}, 3.9897507755254917`*^9, 
   3.9913870539051495`*^9},ExpressionUUID->"91c3270c-8aa3-374b-8cbc-\
27ecba9c8b01"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["(A1,B1)-type operators", "Section",
 CellChangeTimes->{{3.990673164300085*^9, 3.990673179100834*^9}, {
  3.990674420650879*^9, 
  3.990674420736517*^9}},ExpressionUUID->"0728e7e5-aff3-474b-a093-\
177b8b92029c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "x"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", "y"}], ")"}], 
          " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.98827745709367*^9, 3.9882774718244076`*^9}, {
   3.9897526417263203`*^9, 3.989752647659994*^9}, 
   3.9913870597619305`*^9},ExpressionUUID->"35e5d93b-d93b-1943-8ba3-\
4c26adeed313"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  "0"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988277660507162*^9, 3.9882776908590164`*^9}, {
   3.989752631254278*^9, 3.9897526529381657`*^9}, 
   3.9913870615114937`*^9},ExpressionUUID->"d0c27164-737e-4e4b-8b50-\
99fa0005821a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"1", "-", "x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", "-", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"2", " ", "x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9882775969086056`*^9, 3.9882776029154167`*^9}, {
   3.989752619761696*^9, 3.98975262198353*^9}, 3.989752663955492*^9, 
   3.991387063021248*^9},ExpressionUUID->"72a7214d-2843-c54b-a07f-\
5054706d6277"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[ScriptCapitalA]\[Chi]\[ScriptCapitalA]\[Chi]", "[", 
   RowBox[{"S", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]s", 
    RowBox[{"4", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
      RowBox[{"x", " ", "y"}]], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PlusDist", "[", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"x", "-", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]], "]"}]}], "-", 
        RowBox[{"PlusDist", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "y"}], "]"}], 
           RowBox[{"x", "-", "y"}]]}], "]"}], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", "-", "y"}], "]"}], 
         RowBox[{"x", "-", 
          RowBox[{"x", " ", "y"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Theta]", "[", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "y"}], "]"}], "y"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "+", "y"}], "]"}]}], 
         RowBox[{"x", " ", "y"}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988277561351122*^9, 3.98827757289526*^9}, 
   3.989752617437599*^9, 3.989752669511904*^9, 
   3.991387064713747*^9},ExpressionUUID->"10d63fe1-6a98-ed4d-81f0-\
e05a59cc0f66"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1428, 735.75},
WindowMargins->{{Automatic, 1280}, {459.5, Automatic}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9330c3e2-44ee-9b41-83d1-35fee5445458"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 273, 6, 157, "Title",ExpressionUUID->"48fb11c4-769f-db47-a56c-26bc809ed9d9"],
Cell[852, 30, 253, 4, 52, "Subtitle",ExpressionUUID->"36f4d64b-a8cf-2941-aafe-e689c91f9cc7"],
Cell[1108, 36, 345, 7, 33, "Text",ExpressionUUID->"80cb9160-06a8-224f-9191-405b08ff4555"],
Cell[CellGroupData[{
Cell[1478, 47, 161, 3, 67, "Chapter",ExpressionUUID->"b52daae2-f4da-674d-b05b-1eac26917fa3"],
Cell[CellGroupData[{
Cell[1664, 54, 216, 4, 66, "Section",ExpressionUUID->"0d664510-2fb0-7246-bb91-25fd12eae01c"],
Cell[1883, 60, 744, 18, 33, "Text",ExpressionUUID->"dc52244f-4873-4c4f-9a72-2ade8710f2af"],
Cell[CellGroupData[{
Cell[2652, 82, 508, 13, 43, "Subsubsection",ExpressionUUID->"afa38b71-3cb9-9a4c-b3e1-96ed2ac0ba91"],
Cell[3163, 97, 3348, 97, 173, "Input",ExpressionUUID->"7ca888ad-f6ae-0b4d-b29a-6e1b3008fb10",
 InitializationCell->True],
Cell[6514, 196, 894, 22, 82, "Input",ExpressionUUID->"f66762b9-9bae-324f-b73f-fa8f7caeb84d",
 InitializationCell->True],
Cell[7411, 220, 2914, 85, 82, "Input",ExpressionUUID->"aeef357a-0262-0e41-b97d-b426ae4b3dbb",
 InitializationCell->True],
Cell[10328, 307, 1957, 56, 61, "Input",ExpressionUUID->"e22d9317-b98c-f241-94b2-cefe648aa611",
 InitializationCell->True],
Cell[12288, 365, 2791, 81, 82, "Input",ExpressionUUID->"64a7c32e-62d0-1248-ba48-1176673fbb15",
 InitializationCell->True],
Cell[15082, 448, 447, 10, 44, "Input",ExpressionUUID->"9c6c634c-db46-a649-b6a8-8d77238daad5",
 InitializationCell->True],
Cell[15532, 460, 675, 16, 63, "Input",ExpressionUUID->"0fc27935-6fae-ed47-ada3-369c4a12aeec",
 InitializationCell->True],
Cell[16210, 478, 3345, 97, 173, "Input",ExpressionUUID->"3c47afda-ee13-8f46-a066-a12ca6db98e1",
 InitializationCell->True],
Cell[19558, 577, 329, 8, 44, "Input",ExpressionUUID->"170e118c-821d-d648-a66c-3821cf2518eb",
 InitializationCell->True],
Cell[19890, 587, 2856, 83, 82, "Input",ExpressionUUID->"7c02c568-faba-8f41-a6b9-a58afbcfaf71",
 InitializationCell->True],
Cell[22749, 672, 675, 16, 63, "Input",ExpressionUUID->"b7a7f88f-629b-0f42-8db8-aae5478fa52f",
 InitializationCell->True],
Cell[23427, 690, 1956, 56, 61, "Input",ExpressionUUID->"9dc7dd9a-d965-664e-823c-c2900da21564",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[25420, 751, 496, 13, 35, "Subsubsection",ExpressionUUID->"cd588ba6-c05a-9841-85ab-21c8870c0dd0"],
Cell[25919, 766, 3239, 97, 159, "Input",ExpressionUUID->"4c4d8c08-5e3d-9e4e-9cc1-55d02515bb70",
 InitializationCell->True],
Cell[29161, 865, 723, 17, 63, "Input",ExpressionUUID->"4c96f29b-c287-984c-ab6f-c42f5e010c6b",
 InitializationCell->True],
Cell[29887, 884, 501, 11, 44, "Input",ExpressionUUID->"aa517a3e-b635-4c40-a290-b239ba1ef9c9",
 InitializationCell->True],
Cell[30391, 897, 4167, 125, 139, "Input",ExpressionUUID->"b8b62472-fbf1-ae40-a4d0-ccfca6ecaa75",
 InitializationCell->True],
Cell[34561, 1024, 4606, 133, 217, "Input",ExpressionUUID->"f1200c50-b5e7-3d4d-bdac-ba6d41b0a34e",
 InitializationCell->True],
Cell[39170, 1159, 3466, 101, 175, "Input",ExpressionUUID->"9afa8b5f-bf45-4b4c-a999-a28245c83e8f",
 InitializationCell->True],
Cell[42639, 1262, 4481, 131, 139, "Input",ExpressionUUID->"6fd5680e-fb93-3d4a-b206-1ebb506f591d",
 InitializationCell->True],
Cell[47123, 1395, 3619, 108, 122, "Input",ExpressionUUID->"1b68c1e6-7c63-cc4f-b77d-b7a32aad2189",
 InitializationCell->True],
Cell[50745, 1505, 4099, 117, 139, "Input",ExpressionUUID->"274064ad-60f3-b546-b4eb-95075eb78d8f",
 InitializationCell->True],
Cell[54847, 1624, 3920, 113, 175, "Input",ExpressionUUID->"f2a864a3-79d9-a84b-b4cc-947c998b5fbf",
 InitializationCell->True],
Cell[58770, 1739, 4890, 142, 139, "Input",ExpressionUUID->"cd866de0-eb64-d54a-b9d1-54a91e90751f",
 InitializationCell->True],
Cell[63663, 1883, 3857, 114, 139, "Input",ExpressionUUID->"07c0d54c-4cea-3146-836a-0214d93b3a48",
 InitializationCell->True],
Cell[67523, 1999, 727, 17, 63, "Input",ExpressionUUID->"1668c380-8ddd-b14c-8c71-7dbfa1a1ce7e",
 InitializationCell->True],
Cell[68253, 2018, 4531, 132, 139, "Input",ExpressionUUID->"76bf1dcd-642d-e741-a772-5d8e2983bf75",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[72821, 2155, 550, 14, 35, "Subsubsection",ExpressionUUID->"01bc9374-6142-894a-aa57-a7742ec9dccf"],
Cell[73374, 2171, 2842, 83, 82, "Input",ExpressionUUID->"ce4aeb93-9f34-3a43-b5f2-272b17a5515d",
 InitializationCell->True],
Cell[76219, 2256, 674, 16, 63, "Input",ExpressionUUID->"2c6d06cd-fa0d-1341-a583-8021af0eabfe",
 InitializationCell->True],
Cell[76896, 2274, 2902, 85, 86, "Input",ExpressionUUID->"3b8230d7-9c66-3741-9111-647ea3bd9685",
 InitializationCell->True],
Cell[79801, 2361, 1385, 41, 61, "Input",ExpressionUUID->"850fd1a9-5ff4-d647-94dc-d46e3c23f3c0",
 InitializationCell->True],
Cell[81189, 2404, 3419, 98, 139, "Input",ExpressionUUID->"3b1f1db5-cbb6-6a4b-9e95-e46088bd61b8",
 InitializationCell->True],
Cell[84611, 2504, 4519, 131, 139, "Input",ExpressionUUID->"1d82f7c7-528d-634d-b266-0cbf6acc0da1",
 InitializationCell->True],
Cell[89133, 2637, 4564, 132, 139, "Input",ExpressionUUID->"23364a70-2bd7-bc46-b9bb-f03b4e5c575d",
 InitializationCell->True],
Cell[93700, 2771, 2924, 85, 82, "Input",ExpressionUUID->"ade2c44c-4c3a-7c4a-8028-4520135ec393",
 InitializationCell->True],
Cell[96627, 2858, 3502, 99, 139, "Input",ExpressionUUID->"e71c4984-adb3-6148-8cf8-756b715b70d1",
 InitializationCell->True],
Cell[100132, 2959, 4767, 135, 175, "Input",ExpressionUUID->"25f8937c-e9b5-264b-b44e-d6cabc1aa61c",
 InitializationCell->True],
Cell[104902, 3096, 5331, 156, 175, "Input",ExpressionUUID->"a01cfe69-319b-9842-af89-45f2aa380149",
 InitializationCell->True],
Cell[110236, 3254, 3532, 103, 123, "Input",ExpressionUUID->"055ac5e0-68d5-d44a-9d55-e28a739c3f07",
 InitializationCell->True],
Cell[113771, 3359, 672, 16, 63, "Input",ExpressionUUID->"08acca45-7ded-0047-991f-6210795d8ee2",
 InitializationCell->True],
Cell[114446, 3377, 3399, 98, 139, "Input",ExpressionUUID->"86309e52-d156-bd45-aa23-19b20c937f02",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117894, 3481, 216, 4, 66, "Section",ExpressionUUID->"d7c57752-4729-8941-a03b-dc23a4cce189"],
Cell[118113, 3487, 487, 13, 33, "Text",ExpressionUUID->"4105880a-3f27-4d46-ac55-a58fb9c653f2"],
Cell[118603, 3502, 3336, 96, 173, "Input",ExpressionUUID->"e06cc86a-e083-f746-83a5-c23888130ea4",
 InitializationCell->True],
Cell[121942, 3600, 843, 21, 82, "Input",ExpressionUUID->"3df98921-a22d-1844-83f9-766dd8e7ad89",
 InitializationCell->True],
Cell[122788, 3623, 2856, 83, 82, "Input",ExpressionUUID->"9719128f-2d80-6744-b05d-4d051094d1a6",
 InitializationCell->True],
Cell[125647, 3708, 1919, 54, 61, "Input",ExpressionUUID->"a9ada668-7c01-bb4c-9737-a6e641b2a4ce",
 InitializationCell->True],
Cell[127569, 3764, 669, 16, 63, "Input",ExpressionUUID->"b344d1b3-3467-5647-a3bf-88bca5029116",
 InitializationCell->True],
Cell[128241, 3782, 767, 17, 63, "Input",ExpressionUUID->"0b40e396-edbb-c145-a15e-622124b5380b",
 InitializationCell->True],
Cell[129011, 3801, 3360, 96, 173, "Input",ExpressionUUID->"e307d629-5730-924e-9d89-ff2f2c50f44c",
 InitializationCell->True],
Cell[132374, 3899, 327, 8, 44, "Input",ExpressionUUID->"dd28c66f-31c2-234b-ac46-206386ffe190",
 InitializationCell->True],
Cell[132704, 3909, 2862, 84, 82, "Input",ExpressionUUID->"ab484868-11d7-0d49-b84f-540d26deae3e",
 InitializationCell->True],
Cell[135569, 3995, 422, 10, 44, "Input",ExpressionUUID->"14242661-bd9a-9248-93b9-700c1e4a9957",
 InitializationCell->True],
Cell[135994, 4007, 2765, 81, 82, "Input",ExpressionUUID->"d4ac23ec-a0b5-a340-8be6-e52b375bbd43",
 InitializationCell->True],
Cell[138762, 4090, 1871, 54, 61, "Input",ExpressionUUID->"9ca786ea-68d7-d349-8f0a-8141947b9a25",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140682, 4150, 161, 3, 67, "Chapter",ExpressionUUID->"0ce22061-38b1-2c47-9f3c-84da032c8087"],
Cell[CellGroupData[{
Cell[140868, 4157, 216, 4, 66, "Section",ExpressionUUID->"514d3f3a-c351-1943-95cc-11f867bc7d1a"],
Cell[CellGroupData[{
Cell[141109, 4165, 478, 12, 43, "Subsubsection",ExpressionUUID->"0594d8a3-512b-6b44-aaef-83bbd2c6f952"],
Cell[141590, 4179, 3439, 99, 173, "Input",ExpressionUUID->"89bd3640-d582-c64c-9f1d-748c82a052c1",
 InitializationCell->True],
Cell[145032, 4280, 485, 11, 44, "Input",ExpressionUUID->"9dab3649-10c3-8546-afd1-6bcc609366c5",
 InitializationCell->True],
Cell[145520, 4293, 2897, 84, 82, "Input",ExpressionUUID->"a585d916-1dba-e440-8f21-d00eefd255bc",
 InitializationCell->True],
Cell[148420, 4379, 1999, 57, 61, "Input",ExpressionUUID->"d48a6495-2dbf-3147-95a5-0c4d56343321",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[150456, 4441, 466, 12, 35, "Subsubsection",ExpressionUUID->"7f2ac744-6836-a54f-9651-b2e3d1a663a8"],
Cell[150925, 4455, 3242, 97, 159, "Input",ExpressionUUID->"1ff099b1-1c37-bb49-87b5-b32a39b6d874",
 InitializationCell->True],
Cell[154170, 4554, 515, 12, 44, "Input",ExpressionUUID->"687208ba-83c3-5148-8fe6-35530a1073c3",
 InitializationCell->True],
Cell[154688, 4568, 3923, 116, 139, "Input",ExpressionUUID->"2efb6019-a955-0f4f-a637-86b0191865c8",
 InitializationCell->True],
Cell[158614, 4686, 4571, 133, 139, "Input",ExpressionUUID->"7f867631-2456-3649-8aac-b88dd8f0c0fd",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[163222, 4824, 520, 13, 35, "Subsubsection",ExpressionUUID->"2e8176ef-8bdf-3f41-9bfc-fecbf1efec10"],
Cell[163745, 4839, 2881, 84, 82, "Input",ExpressionUUID->"44869dd7-a609-0f4f-9892-3d30d96d3428",
 InitializationCell->True],
Cell[166629, 4925, 2939, 86, 86, "Input",ExpressionUUID->"7d602a41-ca88-a948-8009-ec2470bd2d92",
 InitializationCell->True],
Cell[169571, 5013, 3620, 105, 123, "Input",ExpressionUUID->"0553bbb0-6681-6946-adff-a02bb54d9366",
 InitializationCell->True],
Cell[173194, 5120, 3394, 98, 139, "Input",ExpressionUUID->"91c3270c-8aa3-374b-8cbc-27ecba9c8b01",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176637, 5224, 216, 4, 66, "Section",ExpressionUUID->"0728e7e5-aff3-474b-a093-177b8b92029c"],
Cell[176856, 5230, 3412, 99, 173, "Input",ExpressionUUID->"35e5d93b-d93b-1943-8ba3-4c26adeed313",
 InitializationCell->True],
Cell[180271, 5331, 463, 11, 44, "Input",ExpressionUUID->"d0c27164-737e-4e4b-8b50-99fa0005821a",
 InitializationCell->True],
Cell[180737, 5344, 2890, 84, 82, "Input",ExpressionUUID->"72a7214d-2843-c54b-a07f-5054706d6277",
 InitializationCell->True],
Cell[183630, 5430, 1962, 57, 61, "Input",ExpressionUUID->"10d63fe1-6a98-ed4d-81f0-e05a59cc0f66",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


